Pedagogical introduction to equilibrium Green's functions: condensed matter examples with numerical implementations

The Green's function method has applications in several fields in Physics, from classical differential equations to quantum many-body problems. In the quantum context, Green's functions are correlation functions, from which it is possible to extract information from the system under study, such as the density of states, relaxation times and response functions. Despite its power and versatility, it is known as a laborious and sometimes cumbersome method. Here we introduce the equilibrium Green's functions and the equation-of-motion technique, exemplifying the method in discrete lattices of non-interacting electrons. We start with simple models, such as the two-site molecule, the infinite and semi-infinite one-dimensional chains, and the two-dimensional ladder. Numerical implementations are developed via the recursive Green's function, implemented in Julia, an open-source, efficient and easy-to-learn scientific language. We also present a new variation of the surface recursive Green's function method, which can be of interest when simulating simultaneously the properties of surface and bulk.

==> code1.jl <==
# Julia programming language version 0.4.2
# http://julialang.org/

using PyPlot            # Matplotlib library

e0 = 0.0                # local site energy
eta = 1e-4              # positive infinitesimal
wmin = -2.0; wmax = 2.0 # energy range
Nw = 1000               # number of energy points
w = linspace(wmin,wmax,Nw) # vector of energies
g = 1./(w-e0+eta*im)    # undressed propagator 
t = 1.0                 # symmetric real hopping

# Semi-infinite chain analytic expression G_11

Gsemi = (1./(g*2*t^2)).*(1 - sqrt(1-4*t^2*g.^2))

# Infinite chain analytic expression obtained
# by joining two semi-infinite chains

Ginf = Gsemi./(1-Gsemi.^2*t^2)

xlabel(L"Energy $\omega $", fontsize=20)
ylabel("Density of states", fontsize=20)
axis([-2,2,0,1.4])
plot(w, (-1.0/pi)*imag(Ginf), linewidth=3.0)

==> code2.jl <==
# Julia programming language: http://julialang.org/

using PyPlot                    # interface to Matplotlib plotting library
 
e0 = 0.0                        # local site energy
eta = 1e-4                      # positive infinitesimal
wmin = -2.0; wmax = 2.0         # energy range
Nw = 1000                       # number of energy points
w = linspace(wmin,wmax,Nw)      # linearly spaced vector to store the energies
g = 1./(w-e0+eta*im)            # undressed (free site) Green's function 
g10 = g20 = g30 = g             # initialization of undressed GF
t = td = ones(Nw)               # symmetric real hopping, equal to unity

Ndec = 16                       # number of decimation iterations

for i in 1:Ndec                 # Decimation Loop  

    g1 = g10./(1.0 - g10.*t.*g20.*td) # effective Green's function of site 1
    g2 = g20./(1.0 - g20.*td.*g20.*t - g20.*t.*g20.*td) # effective Green's function of site 2
    g3 = g30./(1.0 - g30.*td.*g20.*t) # ./ is an element-wise division
			  
    t = t.*g20.*t               # Renormalization of the hoppings
    td = td.*g20.*td            # Note that we do not conjugate g20 

    g10 = g1                    # Update of the loop variables
    g20 = g2
    g30 = g3
end 

G11 = g10./(1.0 - g10.*t.*g20.*td./(1.0 - g20.*t.*g30.*td)) # final surface Green's function of site 1

plot(w, (-1./pi)*imag(G11))     # Plotting the density of states of the surface site

==> code3.jl <==
# Julia programming language version 0.4.2 - http://julialang.org/

using PyPlot                    # interface to Matplotlib plotting library

e0 = 0.0                        # local site energy
eta = 1e-4                      # positive infinitesimal
Ne = 1000                       # number of energy points
emin = -2.0; emax = 2.0         # energy range
envec = zeros(Ne)               # vector to store the energies
tw = 1.0;                       # hopping between slices
tv = 1.0; V = [0 tv; tv 0]      # hopping matrix inside the slice

ImG1 = zeros(Ne); ImG2 = zeros(Ne); ImG3 = zeros(Ne) # global vectors for plotting
I = eye(2)                      # eye(n) = nxn identity matrix

Ndec = 18                       # number of decimation iterations

for i in 1:Ne                   # Energy loop

    en = emin + real(i-1)*(emax-emin)/(Ne-1) # energy - real(n) is a conversion to float
    W = [tw 0; 0 tw]            # hopping matrix - between slices

    g = (1./(en-e0+eta*im))*I   # undressed Green's function of a site
    gV = inv(I - g*V)*g         # Green's function of a vertically coupled pair of sites
    g1 = gV; g2 = gV; g3 = gV   # initialization of three isolated slices

    for j in 1:Ndec             # Decimation Loop in the horizontal direction 

        g1n = inv(I - g1*W*g2*W)*g1  # effective auxiliary Green's functions
        g2n = inv(I - (g2*W.'*g2*W) - (g2*W*g2*W.'))*g2 
        g3n = inv(I - g3*W.'*g2*W)*g3 

        W = W*g2*W              # effective hopping
        g1 = g1n                # update of the variables 
        g2 = g2n 
        g3 = g3n 
    end 

    # local Green's functions
    G1 = inv(I - (g1*W*g2*W.')*inv(I - g2*W*g3*W.'))*g1     
    G2 = g2
    G3 = inv(I - (g3*W.'*g2*W)*inv(I - g2*W.'*g1*W))*g3 

    envec[i] = en               # storing the energy mesh

    ImG1[i] = imag(G1[1,1])     # storing the imaginary part 
    ImG2[i] = imag(G2[1,1]) 
    ImG3[i] = imag(G3[1,1]) 
end

# Plotting

subplot(211)                    # Create the first plot of a 2x1 group of subplots
plot(envec, (-1./pi).*ImG1, linewidth=3.0, label=L"G_1(1,1)", color="#85beff")
plot(envec, (-1./pi).*ImG3, linestyle="--", linewidth=2.0, label=L"G_3(1,1)") 
legend(loc="upper right",fancybox="true")
ylabel("Density of states", fontsize=16)

subplot(212)                    # Create the 2nd plot of a 2x1 group of subplots
plot(envec, (-1./pi).*ImG2, label=L"G_2(1,1)", linewidth=3.0, color="g") 
legend(loc="upper right",fancybox="true")
xlabel(L"$(\omega-\epsilon_0)/t $", fontsize=20)
ylabel("Density of states", fontsize=16)

==> pygtex.sh <==
#! /usr/bin/env bash

## Write a .sty file defining the commands used in each Verbatim code block (bit hacky)
echo "" | pygmentize -l python -f latex -P full=True | head -n -10 | grep -E -v "documentclass|inputenc" > pygtex.sty

## Make a Verbatim code block for each input code file, transforming foo.ext to foo-ext.tex
for inname in $@; do
	outname=$(echo "$inname" | sed -e 's/[\ \.]/-/g').tex
	pygmentize -f latex -P verboptions='frame=none,framesep=1.5ex,framerule=0.8pt,fontsize=\smaller' $inname > $outname
done


